Positions of Pluto extracted from digitized Pulkovo photographic plates taken in 1930 - 1960

We present the results of determination of Pluto's positions derived from photographic plates taken in 1930 - 1960. Observations were made with Normal Astrograph at Pulkovo Observatory. Digitization of these plates was performed with high precision scanner at Royal Observatory of Belgium (ROB Digitizer). Mean values of standard errors of plate positions (x,y) lie between 12 and 18 mas. The UCAC4 catalogue was used as an astrometric calibrator. Standard errors of equatorial coordinates obtained are within 85 to 100 mas. Final table contains 63 positions of Pluto referred to the HCRF/UCAC4 frame.

==> anc/ReadMe <==
I/***  Positions of Pluto extracted from digitized Pulkovo photographic plates
 taken in 1930~--~1960.	(Khrutskaya et all, 2013)
================================================================================
New reduction of Pulkovo photographic plates contained images of Pluto digitized
with high precision scanner of Royal Observatoyr of Belgium.
	Khrutskaya et all.
	<>
================================================================================
ADC_Keywords: astrometry; ephemerides; Kuiper belt objects: individual: Pluto;
  techniques: image processing.

Abstract:
	We present the results of determination of Pluto's positions derived from 
        photographic plates taken in 1930 -- 1960. Observations were made with 
        Normal Astrograph at Pulkovo Observatory. Digitization of these plates 
        was performed with high precision scanner at Royal Observatory of Belgium
        (ROB Digitizer). Mean values of standard errors of plate positions (x,y)
        lie between 12 and 18 mas. The UCAC4 catalogue was used as an astrometric 
        calibrator. Standard errors of equatorial coordinates obtained are 
        within 85 to 100~mas. Final table contains 63 positions of Pluto referred 
        to the HCRF/UCAC4 frame.

Description:
	There are 63 topocentric eqvatorial positions of Pluto extracted from
	old Pulkovo photographic plates digitized with the ROB scanner.

File Summary:
--------------------------------------------------------------------------------
 FileName    Lrecl    Records    Explanations
--------------------------------------------------------------------------------
ReadMe         107          .    This file
pluto.dat       80         63    The results of Pluto
pluto_mpc.dat   49         63    The results of Pluto in MPC format
--------------------------------------------------------------------------------

Byte-by-byte Description of file: pluto_mpc.dat
--------------------------------------------------------------------------------
   Bytes Format  Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  5  A5     ---     mpNum   *Minor planet number
   6- 12  A7     ---     provNum *Provisional or temporary designation
      13  A1     ---     discAs  *Discovery asterisk
      14  A1     ---     note1    Note 1
      15  A1     ---     note2    Note 2
  16- 19  I4     yr      year     Year of observation
  21- 22  I2     month   month    Month of observation
  24- 32  F9.6   day     day      day of observation and part of day
  33- 34  I2     h       RAh      Observed Right Ascension J2000 (hours)
  36- 37  I2     min     RAm      Observed Right Ascension J2000 (minutes)
  39- 44  F6.3   s       RAs      Observed Right Ascension J2000 (seconds)
      45  A1     ---     DE-      Observed Declination J2000 (sign)
  46- 47  I2     deg     DEd      Observed Declination J2000 (degrees)
  49- 50  I2     arcmin  DEm      Observed Declination J2000 (minutes)
  52- 56  F5.2   arcsec  DEs      Observed Declination J2000 (seconds)
  57- 65  A9     ---     Blank1   Must be blank
  66- 70  F5.2   mag     MAG      Observed magnitude
      71  A1     ---     Band     Band
  72- 77  A6     ---     Blank2   Must be blank
  78- 80  A3     ---     obsCode  Observatory code
--------------------------------------------------------------------------------

Note on mpNum: Columns 1-5 contain a zero-padded, right-justified number--e.g., an observation of (1) 
would be given as 00001, an observation of (3202) would be 03202. If there is no number 
these columns must be blank. Six-digit numbers are to be stored in packed form (A0000 = 
100000), in order to be consistent with the format specifier earlier in this document. 

Note on provNum: Columns 6-12 contain the provisional designation or the temporary designation. The 
provisional designation is stored in a 7-character packed form.Temporary designations are designations
 assigned by the observer for new or unidentified objects. Such designations must begin in column 6, 
should not exceed 6 characters in length, and should start with one or more letters. It is important 
that every observation has a designation and that the same designation is used for all observations 
of the same object. 

Note on discAs: Discovery observations for new (or unidentified) objects should contain `*' in column 13. 
Only one asterisked observation per object is expected. 

--------------------------------------------------------------------------------

Byte-by-byte Description of file: pluto.dat
--------------------------------------------------------------------------------
   Bytes Format  Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  4  I4     yr      year     Year of observation
   6-  7  I2     month   month    Month of observation
   9- 17  F9.6   day     day      day of observation and part of day
  19- 20  I2     h       RAh      Observed Right Ascension J2000 (hours)
  22- 23  I2     min     RAm      Observed Right Ascension J2000 (minutes)
  25- 30  F6.3   s       RAs      Observed Right Ascension J2000 (seconds)
      32  A1     ---     DE-      Observed Declination J2000 (sign)
  33- 34  I2     deg     DEd      Observed Declination J2000 (degrees)
  36- 37  I2     arcmin  DEm      Observed Declination J2000 (minutes)
  39- 43  F5.2   arcsec  DEs      Observed Declination J2000 (seconds)
  45- 49  F5.2   mag     MAG      Observed magnitude
--------------------------------------------------------------------------------

Note on Mag: Magnitudes of Pluto were calculated using UCAC4 fit model magnitudes of the
 reference stars.

--------------------------------------------------------------------------------

Author's address:
    Andrey Berezhnoy    <berezhnojaa@gao.spb.ru>

================================================================================
(End)            Andrey Berezhnoy [Pulkovo Observatory]                  28-Oct-2013



==> anc/pluto.dat <==
1930 03 17.789719 07 19 50.817 +21 59 35.65 13.92
1930 03 30.804780 07 19 41.127 +22 00 46.64 15.28
1930 04 04.808441 07 19 42.114 +22 01 05.24 15.91
1930 04 20.828469 07 20 02.851 +22 01 28.93 17.00
1931 03 17.759216 07 25 24.031 +22 11 58.06 15.81
1932 02 26.812448 07 31 52.265 +22 20 58.79 15.41
1932 03 05.795452 07 31 27.173 +22 22 19.08 15.64
1932 03 07.812845 07 31 21.704 +22 22 37.41 15.22
1932 03 12.828627 07 31 09.897 +22 23 18.97 15.97
1933 02 21.807410 07 37 53.523 +22 31 21.36 15.62
1933 03 02.775910 07 37 21.432 +22 33 01.61 15.19
1934 03 11.821253 07 42 45.103 +22 45 02.17 15.48
1934 03 13.804711 07 42 40.295 +22 45 17.75 16.30
1935 03 25.810697 07 48 10.850 +22 56 34.71 15.38
1938 02 21.852309 08 07 58.481 +23 17 13.83 15.45
1938 02 25.801219 08 07 41.152 +23 18 10.51 15.66
1938 03 23.793942 08 06 18.994 +23 22 23.95 15.75
1939 01 19.967109 08 17 11.937 +23 13 19.91 14.91
1939 01 21.944853 08 17 00.782 +23 14 04.09 15.05
1939 02 23.865193 08 14 07.519 +23 24 34.36 15.21
1940 03 14.853653 08 19 13.758 +23 34 43.38 14.46
1940 03 25.782122 08 18 46.056 +23 35 59.74 15.21
1941 03 29.796793 08 25 03.844 +23 41 37.95 15.33
1941 04 02.810803 08 24 57.639 +23 41 49.34 15.45
1949 02 18.868166 09 22 57.730 +23 36 16.33 14.55
1949 02 26.879230 09 22 13.618 +23 39 35.72 14.48
1949 03 05.918632 09 21 37.176 +23 42 07.97 14.41
1950 02 24.875340 09 29 47.912 +23 33 37.03 14.98
1950 03 11.837299 09 28 30.430 +23 39 04.08 14.27
1950 03 14.808410 09 28 16.579 +23 39 55.71 14.82
1951 03 05.937238 09 36 28.140 +23 30 44.55 14.46
1951 03 06.957731 09 36 22.803 +23 31 06.95 14.60
1951 04 03.903170 09 34 24.975 +23 37 42.17 15.53
1951 04 07.803665 09 34 13.827 +23 38 00.78 14.64
1952 03 17.910959 09 42 58.088 +23 27 15.01 14.24
1952 04 15.875903 09 41 21.173 +23 30 59.10 14.65
1952 04 16.830595 09 41 19.405 +23 30 57.58 14.13
1952 04 19.835960 09 41 14.359 +23 30 49.13 14.44
1953 03 11.872657 09 51 07.190 +23 16 08.47 14.19
1953 03 14.872826 09 50 52.132 +23 17 10.28 14.61
1953 03 15.878425 09 50 47.199 +23 17 29.85 14.16
1954 03 21.803363 09 58 04.735 +23 08 34.98 14.33
1954 03 31.827987 09 57 22.251 +23 10 51.52 14.29
1954 04 20.844738 09 56 24.484 +23 12 04.21 14.54
1955 03 23.818454 10 05 46.646 +22 56 56.40 14.67
1955 04 08.802879 10 04 42.566 +23 00 00.68 14.92
1955 04 24.849265 10 04 02.172 +23 00 09.34 14.11
1956 03 16.883552 10 14 13.210 +22 41 06.98 14.14
1956 03 31.809652 10 13 03.446 +22 45 24.09 14.31
1956 04 30.885930 10 11 41.737 +22 46 10.28 14.54
1957 03 20.891375 10 21 55.962 +22 26 58.64 14.07
1957 03 25.864021 10 21 31.578 +22 28 35.01 13.76
1957 03 29.868455 10 21 13.086 +22 29 40.41 13.71
1957 04 01.809761 10 21 00.274 +22 30 21.15 14.74
1958 03 17.892602 10 30 19.971 +22 08 34.30 13.98
1958 03 20.875498 10 30 04.237 +22 09 44.71 14.15
1958 04 07.809527 10 28 41.460 +22 14 37.45 14.87
1959 03 03.905711 10 39 52.973 +21 42 27.59 14.84
1959 03 09.888719 10 39 18.323 +21 45 43.26 13.91
1959 03 29.844783 10 37 31.893 +21 53 56.72 14.07
1959 03 30.857340 10 37 27.063 +21 54 14.49 13.81
1960 03 21.853283 10 46 24.607 +21 30 54.60 15.18
1960 03 25.865515 10 46 03.550 +21 32 27.32 14.48


==> anc/pluto_mpc.dat <==
D4340         P1930 03 17.78971907 19 50.817+21 59 35.65         13.92       084
D4340         P1930 03 30.80478007 19 41.127+22 00 46.64         15.28       084
D4340         P1930 04 04.80844107 19 42.114+22 01 05.24         15.91       084
D4340         P1930 04 20.82846907 20 02.851+22 01 28.93         17.00       084
D4340         P1931 03 17.75921607 25 24.031+22 11 58.06         15.81       084
D4340         P1932 02 26.81244807 31 52.265+22 20 58.79         15.41       084
D4340         P1932 03 05.79545207 31 27.173+22 22 19.08         15.64       084
D4340         P1932 03 07.81284507 31 21.704+22 22 37.41         15.22       084
D4340         P1932 03 12.82862707 31 09.897+22 23 18.97         15.97       084
D4340         P1933 02 21.80741007 37 53.523+22 31 21.36         15.62       084
D4340         P1933 03 02.77591007 37 21.432+22 33 01.61         15.19       084
D4340         P1934 03 11.82125307 42 45.103+22 45 02.17         15.48       084
D4340         P1934 03 13.80471107 42 40.295+22 45 17.75         16.30       084
D4340         P1935 03 25.81069707 48 10.850+22 56 34.71         15.38       084
D4340         P1938 02 21.85230908 07 58.481+23 17 13.83         15.45       084
D4340         P1938 02 25.80121908 07 41.152+23 18 10.51         15.66       084
D4340         P1938 03 23.79394208 06 18.994+23 22 23.95         15.75       084
D4340         P1939 01 19.96710908 17 11.937+23 13 19.91         14.91       084
D4340         P1939 01 21.94485308 17 00.782+23 14 04.09         15.05       084
D4340         P1939 02 23.86519308 14 07.519+23 24 34.36         15.21       084
D4340         P1940 03 14.85365308 19 13.758+23 34 43.38         14.46       084
D4340         P1940 03 25.78212208 18 46.056+23 35 59.74         15.21       084
D4340         P1941 03 29.79679308 25 03.844+23 41 37.95         15.33       084
D4340         P1941 04 02.81080308 24 57.639+23 41 49.34         15.45       084
D4340         P1949 02 18.86816609 22 57.730+23 36 16.33         14.55       084
D4340         P1949 02 26.87923009 22 13.618+23 39 35.72         14.48       084
D4340         P1949 03 05.91863209 21 37.176+23 42 07.97         14.41       084
D4340         P1950 02 24.87534009 29 47.912+23 33 37.03         14.98       084
D4340         P1950 03 11.83729909 28 30.430+23 39 04.08         14.27       084
D4340         P1950 03 14.80841009 28 16.579+23 39 55.71         14.82       084
D4340         P1951 03 05.93723809 36 28.140+23 30 44.55         14.46       084
D4340         P1951 03 06.95773109 36 22.803+23 31 06.95         14.60       084
D4340         P1951 04 03.90317009 34 24.975+23 37 42.17         15.53       084
D4340         P1951 04 07.80366509 34 13.827+23 38 00.78         14.64       084
D4340         P1952 03 17.91095909 42 58.088+23 27 15.01         14.24       084
D4340         P1952 04 15.87590309 41 21.173+23 30 59.10         14.65       084
D4340         P1952 04 16.83059509 41 19.405+23 30 57.58         14.13       084
D4340         P1952 04 19.83596009 41 14.359+23 30 49.13         14.44       084
D4340         P1953 03 11.87265709 51 07.190+23 16 08.47         14.19       084
D4340         P1953 03 14.87282609 50 52.132+23 17 10.28         14.61       084
D4340         P1953 03 15.87842509 50 47.199+23 17 29.85         14.16       084
D4340         P1954 03 21.80336309 58 04.735+23 08 34.98         14.33       084
D4340         P1954 03 31.82798709 57 22.251+23 10 51.52         14.29       084
D4340         P1954 04 20.84473809 56 24.484+23 12 04.21         14.54       084
D4340         P1955 03 23.81845410 05 46.646+22 56 56.40         14.67       084
D4340         P1955 04 08.80287910 04 42.566+23 00 00.68         14.92       084
D4340         P1955 04 24.84926510 04 02.172+23 00 09.34         14.11       084
D4340         P1956 03 16.88355210 14 13.210+22 41 06.98         14.14       084
D4340         P1956 03 31.80965210 13 03.446+22 45 24.09         14.31       084
D4340         P1956 04 30.88593010 11 41.737+22 46 10.28         14.54       084
D4340         P1957 03 20.89137510 21 55.962+22 26 58.64         14.07       084
D4340         P1957 03 25.86402110 21 31.578+22 28 35.01         13.76       084
D4340         P1957 03 29.86845510 21 13.086+22 29 40.41         13.71       084
D4340         P1957 04 01.80976110 21 00.274+22 30 21.15         14.74       084
D4340         P1958 03 17.89260210 30 19.971+22 08 34.30         13.98       084
D4340         P1958 03 20.87549810 30 04.237+22 09 44.71         14.15       084
D4340         P1958 04 07.80952710 28 41.460+22 14 37.45         14.87       084
D4340         P1959 03 03.90571110 39 52.973+21 42 27.59         14.84       084
D4340         P1959 03 09.88871910 39 18.323+21 45 43.26         13.91       084
D4340         P1959 03 29.84478310 37 31.893+21 53 56.72         14.07       084
D4340         P1959 03 30.85734010 37 27.063+21 54 14.49         13.81       084
D4340         P1960 03 21.85328310 46 24.607+21 30 54.60         15.18       084
D4340         P1960 03 25.86551510 46 03.550+21 32 27.32         14.48       084

